Surface tension and wetting at free surfaces in Smoothed Particle Hydrodynamics

Surface tension and wetting are dominating physical effects in micro and nanoscale flows. We present an efficient and reliable model of surface tension and equilibrium contact angles in Smoothed Particle Hydrodynamics for free-surface problems. We demonstrate its robustness and accuracy by simulating several notoriously difficult three-dimensional free surface flow problems driven by interfacial tension.

==> data/oscillation/csf/fourier.py <==
import numpy as np
from scipy.fft import dct, idct
import matplotlib.pyplot as plt
import scipy.fftpack, scipy.optimize
from symfit import parameters, variables, sin, cos, Fit

fileInput = np.loadtxt("validSTOsc_eta6.5e-3.txt",dtype='float', delimiter=',')
tdata = fileInput[:,0]
ydata = fileInput[:,1]

#ydata = np.multiply(ydata, 1000.0)



def fit_sin(tt, yy):
    '''Fit sin to the input time sequence, and return fitting parameters "amp", "omega", "phase", "offset", "freq", "period" and "fitfunc"'''
    tt = np.array(tt)
    yy = np.array(yy)
    ff = np.fft.fftfreq(len(tt), (tt[1]-tt[0]))   # assume uniform spacing
    Fyy = abs(np.fft.fft(yy))
    guess_freq = abs(ff[np.argmax(Fyy[1:])+1])   # excluding the zero frequency "peak", which is related to offset
    guess_amp = np.std(yy) * 2.**0.5
    guess_offset = np.mean(yy)
    guess = np.array([guess_amp, 2.*np.pi*guess_freq, 0., guess_offset])

    def sinfunc(t, A, w, p, c):  return A * np.sin(w*t + p) + c
    popt, pcov = scipy.optimize.curve_fit(sinfunc, tt, yy, p0=guess)
    A, w, p, c = popt
    f = w/(2.*np.pi)
    fitfunc = lambda t: A * np.sin(w*t + p) + c
    return {"amp": A, "omega": w, "phase": p, "offset": c, "freq": f, "period": 1./f, "fitfunc": fitfunc, "maxcov": np.max(pcov), "rawres": (guess,popt,pcov)}


res = fit_sin(tdata, ydata)
print("Period = %1.4f" %res["period"])
#plt.plot(tdata, ydata, "k-", label="data", linewidth=0.5)
#plt.plot(tdata, res["fitfunc"](tdata), "r-", label="y fit curve", linewidth=0.5)

#ydata = ydata + 0.0012

N = len(tdata)
fft = np.fft.fft(ydata)
n = ydata.size
fftfreq = np.fft.fftfreq(n,d=5.0e-4)
#fftfreq = fftfreq - np.mean(fftfreq)
#T = 5.0e-4
#T = tdata[1]-tdata[0]
#f = np.linspace(0, 1 /T, N)


plt.plot(fftfreq, fft)
#plt.ylim([-0.15,0.05])
#plt.xlim([0.0, 0.1])
plt.ylabel("Amplitude")
plt.xlabel("Frequency [Hz]")
plt.show()




